An Exact Framework for Solving the Space-Time Dependent TSP

Many real-world scenarios involve solving bi-level optimization problems in which there is an outer discrete optimization problem, and an inner problem involving expensive or black-box computation. This arises in space-time dependent variants of the Traveling Salesman Problem, such as when planning space missions that visit multiple astronomical objects. Planning these missions presents significant challenges due to the constant relative motion of the objects involved. There is an outer combinatorial problem of finding the optimal order to visit the objects and an inner optimization problem that requires finding the optimal departure time and trajectory to travel between each pair of objects. The constant motion of the objects complicates the inner problem, making it computationally expensive. This paper introduces a novel framework utilizing decision diagrams (DDs) and a DD-based branch-and-bound technique, Peel-and-Bound, to achieve exact solutions for such bi-level optimization problems, assuming sufficient inner problem optimizer quality. The framework leverages problem-specific knowledge to expedite search processes and minimize the number of expensive evaluations required. As a case study, we apply this framework to the Asteroid Routing Problem (ARP), a benchmark problem in global trajectory optimization. Experimental results demonstrate the framework's scalability and ability to generate robust heuristic solutions for ARP instances. Many of these solutions are exact, contingent on the assumed quality of the inner problem's optimizer.

==> best.R <==
library(data.table)
library(fs)
# Download from https://zenodo.org/records/6034335/files/zenodo.zip?download=1
files <- dir_ls(path_abs("."), recurse=TRUE, glob="*.csv.xz")
data <- lapply(files, read.csv)
data <- rbindlist(data, fill=TRUE)
instances <- unique(data$instance)
options(width=100000)
data[order(Fitness), .SD[1], by = instance][order(instance), .(instance,Fitness, x)]




==> latex2csv.R <==
library(stringr)


latex2csv <- function(infile, outfile)
{
  text <- readLines(infile)
  if (any(str_detect(text, ",")))
    warning("Output contains ',' that will be removed")
  text <- str_remove_all(text, ",")
  text <- str_remove_all(text, "\\s*\\\\\\\\.*$")
  text <- str_replace_all(text, "\\s*&\\s*", ",")
  text <- str_replace_all(text, "\\\\multirow\\{[^}]+\\}\\{[^}]+\\}\\{([^}]+)\\}", "\\1")
  pattern <- "\\\\multicolumn\\{([^}]+)\\}\\{[^}]+\\}\\{([^}]+)\\}"
  matches <- str_match_all(text, pattern)
  matches <- do.call(rbind, matches)
  # Create the replacement strings
  matches <- apply(matches, 1, function(match) {
    if (anyNA(match)) return(NULL)
    num <- as.integer(match[2])
    letter <- match[3]
    c(match[1], paste0(replicate(num, letter), collapse=","))
  })
  for (i in seq_len(ncol(matches))) {
    text <- str_replace_all(text, pattern=fixed(matches[1,i]), replacement=matches[2,i])
  }
  text <- str_remove_all(text, "(?<!\\\\)\\$")
  text <- str_remove_all(text, "\\\\")
  cat(text, file=outfile, sep="\n")
}

latex2csv("table4.txt", "table4.csv")


==> plots.R <==
library(dplyr)
library(tidyr)
library(ggplot2)
library(ggpubr)

timeout <- 48
x <- read.csv("data.csv", na.strings=c("", "-"))
my_df <- x %>% fill(seed) %>% fill(peel.setting) %>% fill(dfs) %>% rename(gap = gap.....) %>% rename(time = time..hr.)  %>% replace_na(list(time = timeout))
gap_data <- my_df[, c("seed", "peel.setting", "dfs" ,"DD.width", "gap" )]
time <- my_df[, c("seed", "peel.setting", "dfs", "DD.width", "time" )]

p_time <- ggplot(time, aes(x = DD.width, y = time)) +
  geom_line(stat = "summary", fun = mean, aes(group = interaction(peel.setting, dfs), color = factor(peel.setting), linetype=factor(dfs))) +
  geom_point(aes(shape = factor(seed))) +
  scale_x_continuous("DD width", breaks = time$DD.width) +
  scale_colour_discrete("Peel setting") +
  labs(x = "DD width", y = "Time (hr)", linetype="DFS",shape = "ARP seed") +
  theme_bw()

#ggsave(p, filename="table1-time.pdf", width=8, height=4)

  # Create the scatter plot with average lines
p_gap <- ggplot(gap_data, aes(x = DD.width, y = gap)) +
  geom_line(stat = "summary", fun = mean, aes(group = interaction(peel.setting, dfs), color = factor(peel.setting), linetype=factor(dfs))) +
  geom_point(aes(shape = factor(seed))) +
  scale_x_continuous("DD width", breaks = gap_data$DD.width) +
  scale_colour_discrete("Peel setting") +
  labs(x = "DD width", y = "Gap (%)", linetype="DFS",shape = "ARP seed") +
  theme_bw()

#ggsave(p, filename="table1-gap.pdf", width=8, height=4)
ggexport(filename="table1.pdf", width=8, height=4,
  ggarrange(p_gap, p_time, ncol=2, nrow=1, common.legend = TRUE, legend="right"))



==> table1.R <==
library(dplyr)
library(tidyr)
library(ggplot2)
library(ggpubr)

timeout <- 48
x <- read.csv("table1.csv", na.strings=c("", "-"))
my_df <- x %>% fill(seed) %>% fill(peel.setting) %>% fill(dfs) %>% rename(gap = gap.....) %>% rename(time = time..hr.)  %>% replace_na(list(time = timeout))
gap_data <- my_df[, c("seed", "peel.setting", "dfs" ,"DD.width", "gap" )]
time <- my_df[, c("seed", "peel.setting", "dfs", "DD.width", "time" )]

DD.width_values <- unique(time$DD.width)

p_time <- ggplot(time, aes(x = DD.width, y = time)) +
  geom_line(stat = "summary", fun = mean, aes(group = interaction(peel.setting, dfs), color = factor(peel.setting), linetype=factor(dfs))) +
  geom_point(aes(shape = factor(seed))) +
  scale_x_continuous(breaks = DD.width_values) +
  scale_colour_discrete("Peel setting") +
  labs(x = "DD width", y = "Time (hr)", linetype="DFS",shape = "ARP seed") +
  theme_bw()

#ggsave(p, filename="table1-time.pdf", width=8, height=4)

  # Create the scatter plot with average lines
p_gap <- ggplot(gap_data, aes(x = DD.width, y = gap)) +
  geom_line(stat = "summary", fun = mean, aes(group = interaction(peel.setting, dfs), color = factor(peel.setting), linetype=factor(dfs))) +
  geom_point(aes(shape = factor(seed))) +
  scale_x_continuous(breaks = DD.width_values) +
  scale_colour_discrete("Peel setting") +
  labs(x = "DD width", y = "Gap (%)", linetype="DFS",shape = "ARP seed") +
  theme_bw()

#ggsave(p, filename="table1-gap.pdf", width=8, height=4)
ggexport(filename="table1.pdf", width=8, height=4,
  ggarrange(p_gap, p_time, ncol=2, nrow=1, common.legend = TRUE, legend="right"))



==> table2.R <==
library(dplyr)
library(tidyr)
library(ggplot2)
library(ggpubr)

df <- read.csv("table2.csv") %>% fill(ARP.seed) %>% fill(search.width) %>% rename(time = time..min.) 
pd <- position_dodge(0.1)
pj <- position_jitter(width = 40, height=0)
DD.width_values <- unique(df$DD.width)

p_time <- ggplot(df, aes(x = DD.width, y = time)) +
  geom_point(aes(shape = factor(ARP.seed)),position = pj) +
  geom_point(stat = "summary", fun = mean, aes(color = factor(search.width)), position = pd) +
  geom_line(stat = "summary", fun = mean, aes(color = factor(search.width)), position = pd) +
  scale_x_continuous(breaks = DD.width_values, minor_breaks = NULL) +
  scale_colour_discrete("Search width") +
  labs(x = "DD width", y = "Time (min)", shape = "ARP seed") +
  facet_wrap(vars(multi), labeller=label_both) +
  theme_bw() + theme(legend.position="top", panel.spacing.x=unit(0, "lines"), strip.text.x = element_blank())
p_time

p_gap <- ggplot(df, aes(x = DD.width, y = solution)) +
  geom_point(aes(shape = factor(ARP.seed)),position = pj) +
  geom_point(stat = "summary", fun = mean, aes(color = factor(search.width)), position = pd) +
  geom_line(stat = "summary", fun = mean, aes(color = factor(search.width)), position = pd) +
  scale_x_continuous(breaks = DD.width_values, minor_breaks = NULL) +
  scale_colour_discrete("Search width") +
  labs(x = NULL, y = "Solution", shape = "ARP seed") +
  facet_wrap(vars(multi), labeller=label_both) +
  theme_bw() + theme(legend.position="top", panel.spacing.x=unit(0, "lines"))
p_gap

ggexport(filename="table2.pdf", width=8, height=6,
  ggarrange(p_gap, p_time, ncol=1, nrow=2, common.legend = TRUE, legend="top"))



==> table3.R <==
library(dplyr)
library(tidyr)
library(ggplot2)
library(ggpubr)

timeout <- 7*24 # 7 weeks

df <- read.csv("table3.csv", na.strings=c("", "-")) %>% fill(seed,search,multi) %>% rename(gap = gap...., time = time.hr.) %>% replace_na(list(time = timeout))
DD.width_values <- unique(df$DD.width)
pd <- position_dodge(0.1)
pj <- position_jitter(width = 40, height=0)
p_time <- ggplot(df, aes(x = DD.width, y = time)) +
  geom_point(aes(shape = factor(seed)),position = pj) +
  geom_point(stat = "summary", fun = mean, aes(color = factor(search)), position = pd) +
  geom_line(stat = "summary", fun = mean, aes(color = factor(search)), position = pd) +
  scale_x_continuous(breaks = DD.width_values, minor_breaks=NULL) +
  scale_colour_discrete("Search width") +
  labs(x = "DD width", y = "Time (min)", shape = "ARP seed") +
  facet_wrap(vars(multi), labeller=label_both) +
  theme_bw() + theme(legend.position="top", panel.spacing.x=unit(0, "lines"), plot.margin = margin(b=0, unit="cm"), strip.text.x = element_blank())
p_time

p_gap <- ggplot(df, aes(x = DD.width, y = gap)) +
  geom_point(aes(shape = factor(seed)),position = pj) +
  geom_point(stat = "summary", fun = mean, aes(color = factor(search)), position = pd) +
  geom_line(stat = "summary", fun = mean, aes(color = factor(search)), position = pd) +
  scale_x_continuous(breaks = DD.width_values, minor_breaks=NULL) +
  scale_colour_discrete("Search width") +
  labs(x = NULL, y = "Gap (%)", shape = "ARP seed") +
  facet_wrap(vars(multi), labeller=label_both) +
  theme_bw() + theme(legend.position="top", panel.spacing.x=unit(0, "lines"), plot.margin = margin(b=0, unit="cm"), strip.text.x = element_blank())
p_gap

p_solution <- ggplot(df, aes(x = DD.width, y = ub)) +
  geom_point(aes(shape = factor(seed)),position = pj) +
  geom_point(stat = "summary", fun = mean, aes(color = factor(search)), position = pd) +
  geom_line(stat = "summary", fun = mean, aes(color = factor(search)), position = pd) +
  scale_x_continuous(breaks = DD.width_values, minor_breaks=NULL) +
  scale_colour_discrete("Search width") +
  labs(x = NULL, y = "Solution (UB)", shape = "ARP seed") +
  facet_wrap(vars(multi), labeller=label_both) +
  theme_bw() + theme(legend.position="top", panel.spacing.x=unit(0, "lines"), plot.margin = margin(b=0, unit="cm"))

p_solution

ggexport(filename="table3.pdf", width=8, height=8,
  ggarrange(p_solution, p_gap, p_time, ncol=1, nrow=3, common.legend = TRUE, legend="top"))



==> table4.R <==
library(dplyr)
library(tidyr)
library(ggplot2)
library(ggpubr)

timeout <- 7*24 # 7 weeks

df <- read.csv("table4.csv", na.strings=c("", "-")) %>% fill(seed,search,multi) %>% rename(gap = gap....)
DD.width_values <- unique(df$DD.width)
pd <- position_dodge(0.1)
pj <- position_jitter(width = 40, height=0)
p_gap <- ggplot(df, aes(x = DD.width, y = gap)) +
  geom_point(aes(shape = factor(seed)),position = pj) +
  geom_point(stat = "summary", fun = mean, aes(color = factor(search)), position = pd) +
  geom_line(stat = "summary", fun = mean, aes(color = factor(search)), position = pd) +
  scale_x_continuous(breaks = DD.width_values, minor_breaks=NULL) +
  scale_colour_discrete("Search width") +
  labs(x = "DD width", y = "Gap (%)", shape = "ARP seed") +
  facet_wrap(vars(multi), labeller=label_both) +
  theme_bw() + theme(legend.position="top", panel.spacing.x=unit(0, "lines"), plot.margin = margin(b=0, unit="cm"), strip.text.x = element_blank())
p_gap

p_solution <- ggplot(df, aes(x = DD.width, y = ub)) +
  geom_point(aes(shape = factor(seed)),position = pj) +
  geom_point(stat = "summary", fun = mean, aes(color = factor(search)), position = pd) +
  geom_line(stat = "summary", fun = mean, aes(color = factor(search)), position = pd) +
  scale_x_continuous(breaks = DD.width_values, minor_breaks=NULL) +
  scale_colour_discrete("Search width") +
  labs(x = NULL, y = "Solution (UB)", shape = "ARP seed") +
  facet_wrap(vars(multi), labeller=label_both) +
  theme_bw() + theme(legend.position="top", panel.spacing.x=unit(0, "lines"), plot.margin = margin(b=0, unit="cm"))

p_solution

ggexport(filename="table4.pdf", width=8, height=6,
  ggarrange(p_solution, p_gap, ncol=1, nrow=2, common.legend = TRUE, legend="top"))


